Contributions \`a l'asservissement visuel et \`a l'imagerie en m\'edecine

This manuscript gives an overview of my research work carried out within the FEMTO-ST institute in Besan\c{c}on, more particularly in the Automatic and Micro-Mechatronic Systems (AS2M) department. It is above all the result of my (co)-supervision of interns, PhD students and postdocs. I would like to pay tribute to them, for their major contribution to scientific research, here and elsewhere.

==> makebib.sh <==
#!/bin/bash

bibtex memoire1
bibtex memoire2
bibtex memoire3
bibtex memoire4
bibtex memoire5
bibtex memoire6
bibtex memoire7
bibtex memoire8





==> replacebib.sh <==
#!/bin/bash

bibtex memoire1
bibtex memoire2
bibtex memoire3
bibtex memoire4
bibtex memoire5
bibtex memoire6
bibtex memoire7
bibtex memoire8
bibtex memoire9


export LC_CTYPE="en_US.ISO-8859-1"

sed -i '' 's/C.dric/C./g' *.bbl
sed -i '' 's/Cedric/C./g' *.bbl
sed -i '' 's/Guillaume/G./g' *.bbl
sed -i '' 's/Val.rian/V./g' *.bbl
sed -i '' 's/Bruno/B./g' *.bbl
sed -i '' 's/Olivier/O./g' *.bbl
sed -i '' 's/Nadine/N./g' *.bbl
sed -i '' 's/Ondrej/O./g' *.bbl
sed -i '' 's/Brahim/B./g' *.bbl
sed -i '' 's/Bassem/B./g' *.bbl
sed -i '' 's/Vlastimil/V./g' *.bbl
sed -i '' 's/Beno.t/B./g' *.bbl
sed -i '' 's/Julien/J./g' *.bbl
sed -i '' 's/Anne/A./g' *.bbl
sed -i '' 's/Sebastian/S./g' *.bbl
sed -i '' 's/Redwan/R./g' *.bbl
sed -i '' 's/Wissem/W./g' *.bbl
sed -i '' 's/Lucas/L./g' *.bbl
sed -i '' 's/July/J./g' *.bbl
sed -i '' 's/Patrick/P./g' *.bbl
sed -i '' 's/Andrey/A./g' *.bbl
sed -i '' 's/Miguel/M./g' *.bbl
sed -i '' 's/Rabah/R./g' *.bbl
sed -i '' 's/Reda/R./g' *.bbl
sed -i '' 's/Philippe/P./g' *.bbl
sed -i '' 's/Jean-Fran.ois/J.-F./g' *.bbl
sed -i '' 's/Ning/N./g' *.bbl
sed -i '' 's/Hyungpil/H./g' *.bbl
sed -i '' 's/Ioan/I./g' *.bbl
sed -i '' 's/Alexandru/A./g' *.bbl
sed -i '' 's/Mihai/M./g' *.bbl
sed -i '' 's/La.titia/L./g' *.bbl
sed -i '' 's/Christophe/C./g' *.bbl
sed -i '' 's/Nicolas/N./g' *.bbl
sed -i '' 's/Kahina/K./g' *.bbl
sed -i '' 's/Emmanuel/E./g' *.bbl
sed -i '' 's/Yassine/Y./g' *.bbl
sed -i '' 's/Bernard/B./g' *.bbl


sed -i '' 's/~/ /g' *.bbl


sed -i '' 's/G. J. Laurent/\\textbf{G. J. Laurent}/g' *.bbl
sed -i '' 's/G. Laurent/\\textbf{G. Laurent}/g' *.bbl
sed -i '' 's/V. Guelpa/\\underline{V. Guelpa}/g' *.bbl
sed -i '' 's/W. Haouas/\\underline{W. Haouas}/g' *.bbl
sed -i '' 's/M. Asmad Vergara/\\underline{M. Asmad Vergara}/g' *.bbl
sed -i '' 's/B. Dahroug/\\underline{B. Dahroug}/g' *.bbl
sed -i '' 's/A. Kudryavtsev/\\underline{A. Kudryavtsev}/g' *.bbl
sed -i '' 's/A. V. Kudryavtsev/\\underline{A. V. Kudryavtsev}/g' *.bbl
sed -i '' 's/J. Galeano Zea/\\underline{J. Galeano Zea}/g' *.bbl
sed -i '' 's/A. Delettre/\\underline{A. Delettre}/g' *.bbl
sed -i '' 's/L. Lopes Lemos/\\underline{L. Lopes Lemos}/g' *.bbl
sed -i '' 's/S. M.bes/\\underline{S. M\\"obes}/g' *.bbl
sed -i '' 's/A. De Simone/\\underline{A. De Simone}/g' *.bbl
sed -i '' 's/O. Matusek/\\underline{O. Matusek}/g' *.bbl
sed -i '' 's/L. Matignon/\\underline{L. Matignon}/g' *.bbl
sed -i '' 's/C. Adda/\\underline{C. Adda}/g' *.bbl
sed -i '' 's/A. Habibi/\\underline{A. Habibi}/g' *.bbl



